The graph alignment problem: fundamental limits and efficient algorithms

This thesis studies the graph alignment problem, the noisy version of the graph isomorphism problem, which aims to find a matching between the nodes of two graphs which preserves most of the edges. Focusing on the planted version where the graphs are random, we are interested in understanding the fundamental information-theoretical limits for this problem, as well as designing and analyzing algorithms that are able to recover the underlying alignment in the data. For these algorithms, we give some high probability guarantees on the regime in which they succeed or fail.

==> intro_nouveaux_graphiques/addendum/dessin_diagram.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jan 20 12:24:04 2022

@author: lganassa
"""
import numpy as np
import matplotlib.pyplot as plt

plt.style.use('seaborn-colorblind')

otter=0.338

def phase_diagram(l_min=0.1, l_max=30, n = 10000, figsize=(9,5)):
    lambdas = np.linspace(l_min,l_max,n)
    y1 = 1.0/lambdas #c'est la courbe impossible
    y2 = 1.-1.0/(np.power(lambdas+1.5,1.5)) #c'est la courbe easy 1
    y3 = 4/lambdas**2 + np.sqrt(otter)#c'est la courbe easy 2
    y4 = np.sqrt(otter)*np.ones(len(lambdas)) #c'est la courbe hard
    
    fig, ax = plt.subplots(figsize=figsize)
#    ax.plot(lambdas,y1,'r',alpha=0.)
#    ax.plot(lambdas,y2,'g',alpha=0.)
#    ax.plot(lambdas,y3,'g',alpha=0.)
#    ax.plot(lambdas,y4,'orange',alpha=0.7,linewidth=1)
    
    plt.fill_between(lambdas,np.zeros(n),y1,color='r',alpha=0.3,label="Impossible phase")
    plt.fill_between(lambdas[lambdas>=1./np.sqrt(otter)],y1[lambdas>=1./np.sqrt(otter)],y4[lambdas>=1./np.sqrt(otter)],color='orange',alpha=0.8,label="Conjectured hard phase")
    plt.fill_between(lambdas,np.maximum(y1,y2),np.ones(n),color='g',alpha=0.6)
    plt.fill_between(lambdas[y3<y2],np.maximum(y1,y3)[y3<y2],y2[y3<y2],color='g',alpha=0.6,label="Easy phase")
    

    a,b=figsize
    ax.annotate("$\lambda s = 1$",xy=(200*a/9, 73*b/5), xycoords='figure points',color='black',size=13*a*b/45)
    ax.annotate(r"$s = \sqrt{\alpha}$",xy=(500*a/9, 183*b/5), xycoords='figure points',color='black',size=13*a*b/45)
#    ax.annotate("$\lambda s^2 = 1$",xy=(402*a/9, 100*b/5), xycoords='figure points',color='black',size=13*a*b/45)

    plt.ylabel("$s$")
    plt.xlabel("$\lambda$")
    plt.xlim([l_min,l_max])
    plt.ylim([0,1])
    plt.legend()

#    plt.savefig(f"phase_diagram_{l_min}_{l_max}.jpg",dpi=300,bbox_inches='tight')
    plt.savefig(f"phase_diagram.pdf",format='pdf',bbox_inches='tight',pad_inches=0)

    plt.show()

phase_diagram()
    
    


==> intro_nouveaux_graphiques/introduction/DRAW_GRAPHS.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jan 24 11:07:08 2020

@author: lganassa
"""

import numpy as np
import matplotlib.pyplot as plt
import networkx as nx


n= 100
p = 3/n
s = 0.8

F = nx.fast_gnp_random_graph(n,p/s)
G,H = nx.Graph(), nx.Graph()
G.add_nodes_from(F)
H.add_nodes_from(F)

sample1= np.random.uniform(size=len(F.edges()))
sample2= np.random.uniform(size=len(F.edges()))

curs = 0
for e in F.edges():
    (i,j)=e
    if sample1[curs]<s:
        G.add_edge(i,j)
    if sample2[curs]<s:
        H.add_edge(i,j)
    curs += 1

scale_node = 15
pos=nx.spring_layout(F, scale=20, k=2.8/np.sqrt(G.order()))
#pos=nx.spring_layout(G,iterations =10)
fig = plt.figure(figsize=(15,8))
nx.draw_networkx_edges(G,pos,width=2,edge_color='r',alpha=0.45)
d = dict(G.degree)
nx.draw_networkx_nodes(G,pos,node_color='black',nodelist=d, 
        node_size=[(d[k]+1)*scale_node for k in d])

plt.axis('off')
plt.savefig(f"Gn_{n}_l_{n*p}_red.pdf",format='pdf')
#plt.savefig(f"Gn_{n}_l_{n*p}_s_{s}_1.pdf",format='pdf')
plt.show() # display

#fig = plt.figure(figsize=(15,8))
#nx.draw_networkx_edges(H,pos,width=2,edge_color='r')
#d = dict(H.degree)
#nx.draw_networkx_nodes(H,pos,node_color='black',nodelist=d, 
#        node_size=[(d[k]+1)*scale_node for k in d])

#plt.axis('off')
#plt.savefig(f"Gn_{n}_l_{n*p}.pdf",format='pdf')
#plt.show() # display



#nx.draw_networkx_nodes(G,pos,nodelist=range(1,27),node_color='yellow',
#                       node_size=300,
#                   alpha=0.8)
#
#
#
#nx.draw_networkx_edges(Gu,pos,
#                       edgelist=bicolored_edges,
#                       width=4,alpha=0.4,edge_color='b')


# some math labels
#labels={}
#labels[26]=r'$i$'
#labels[10]=r'$j$'
#labels[4]=r'$k$'
#labels[15]=r'$u$'
#labels[14]=r'$v$'
#labels[18]=r'$w$'
#labels = {i:i+1 for i in range(n)}
#nx.draw_networkx_labels(G,pos,labels,font_size=16)

#plt.axis('off')
#plt.savefig(f"Gn_{n}_l_{n*p}.pdf",format='pdf')
#plt.show() # display



#### gaussian model 
#n = 25
#rho = 0.8
#
#A = np.zeros((n,n))
#W = np.zeros((n,n))
#for i in range(n):
#    for j in range(i+1):
#        A[i,j]=np.random.normal()
#        W[i,j]=np.random.normal()
#A = (A + np.transpose(A))
#W = (W + np.transpose(W))
#B = rho*A+np.sqrt(1-rho**2)*W
#
#G,H = nx.Graph(),nx.Graph()
#G.add_nodes_from(range(n))
#G.add_weighted_edges_from([(i,j, A[i,j]) for i in range(n) for j in range(n)])
#H.add_nodes_from(range(n))
#H.add_weighted_edges_from([(i,j, B[i,j]) for i in range(n) for j in range(n)])
#
#pos=nx.spring_layout(G, scale=10, k=2/np.sqrt(G.order()))
#
#fig = plt.figure(figsize=(15,8))
#nx.draw_networkx_edges(G,pos,width=1,edge_cmap=plt.cm.seismic,edge_color=[G[u][v]['weight'] for u, v in G.edges], alpha=0.5)
#nx.draw_networkx_nodes(G,pos,node_color='black',node_size=60)
#
#plt.axis('off')
#plt.savefig(f"Wign_{n}_rho_{rho}_1.pdf",format='pdf')
#plt.show() # display
#
#fig = plt.figure(figsize=(15,8))
#nx.draw_networkx_edges(H,pos,width=1,edge_cmap=plt.cm.seismic,edge_color=[H[u][v]['weight'] for u, v in H.edges], alpha=0.5)
#nx.draw_networkx_nodes(H,pos,node_color='black',node_size=60)
#
#plt.axis('off')
#plt.savefig(f"Wign_{n}_rho_{rho}_2.pdf",format='pdf')
#plt.show() # display

##### PLANTED CLIQUE
#n= 100
#p = 1/2
#k = 15
#
#G = nx.fast_gnp_random_graph(n,p)
#for i,j in G.edges:
#    G[i][j]['color']='b'
#    G[i][j]['weight']=1
#
#sample = np.random.choice(G.nodes(), k, replace = False)
#for i in sample:
#    for j in sample:
#        if i>j:
#            G.add_edge(i,j,color='r',weight=5)
#
#edges = G.edges()
#colors = [G[u][v]['color'] for u,v in edges]
#weights = [G[u][v]['weight'] for u,v in edges]
#  
#fig = plt.figure(figsize=(15,8)) 
#pos=nx.spring_layout(G, scale=20, k=2.1/np.sqrt(G.order()))
#nx.draw_networkx_edges(G,pos,edge_color=colors, width=weights,alpha=0.2)
#nx.draw_networkx_nodes(G,pos,node_color='black',node_size=80)
#
##edgesc = [(u,v) for u in sample for v in sample]
##nx.draw_networkx_edges(G,pos,edges=edgesc)
#
#plt.axis('off')
#plt.savefig(f"planted_clique_n_{n}_k_{k}.pdf",format='pdf')
#plt.show() # display

##### SBM à deux comm
#n= 230
#alpha1 = 0.5
#a,b = 0.7, 3.2 #degré moyen inter vs intra 
#
#comm1 = np.random.choice(range(n), np.random.binomial(n,alpha1), replace = False)
#comm2 = np.array([i for i in range(n) if i not in comm1])
#
#G = nx.Graph()
#G.add_nodes_from(comm1,color='blue')
#G.add_nodes_from(comm2,color='red')
#
#for i in G.nodes:
#    for j in G.nodes:
#        temp = np.random.rand()
#        if G.nodes[i]["color"]==G.nodes[j]["color"]:
#            if temp<b/n:
#                G.add_edge(i,j)
#        if G.nodes[i]["color"]!=G.nodes[j]["color"]:
#            if temp<a/n:
#                G.add_edge(i,j)
#
#colors = [G.nodes[u]["color"] for u in G.nodes]
#  
#scale_node=10
#scale = 10
#shift = 15
#fig = plt.figure(figsize=(15,8)) 
##pos=nx.bipartite_layout(G, comm1,aspect_ratio=1.4)
#pos1=nx.spring_layout(G.subgraph(comm1), scale=scale, k=3.7/np.sqrt(G.order()))
#pos2=nx.spring_layout(G.subgraph(comm2), scale=scale, k=3.7/np.sqrt(G.order()))
##pos = nx.spectral_layout(G,scale=scale)
#pos = {}
#for i in range(n):
#    if i in comm1:
#        pos[i] = pos1[i]
#    else:
#        pos[i] = pos2[i]+np.array([shift,0])
#d = dict(G.degree)
#nx.draw_networkx_nodes(G,pos,nodelist=d,node_size=[(d[k]+1)*scale_node for k in d],node_color=colors)
#nx.draw_networkx_edges(G,pos,edge_color='black', width=1,alpha=0.25)
#
##edgesc = [(u,v) for u in sample for v in sample]
##nx.draw_networkx_edges(G,pos,edges=edgesc)
#
#plt.axis('off')
#plt.savefig(f"SBM2_n_{n}_p_{alpha1}_a_{a}_b_{b}.pdf",format='pdf')
#plt.show() # display


##### SBM à 4 comm
#n= 400
#alpha = 0.25
#a,b = 0.5, 3.5#degré moyen inter vs intra 
#
#comm1 = np.random.choice(range(n), np.random.binomial(n,alpha), replace = False)
#comm2 = np.random.choice(np.array([i for i in range(n) if i not in comm1]), np.random.binomial(n,alpha), replace = False)
#comm3 = np.random.choice(np.array([i for i in range(n) if (i not in comm1 and i not in comm2)]), np.random.binomial(n,alpha), replace = False)
#comm4 = np.array([i for i in range(n) if (i not in comm1 and i not in comm2 and i not in comm3)])
#
#G = nx.Graph()
#G.add_nodes_from(comm1,color='blue')
#G.add_nodes_from(comm2,color='red')
#G.add_nodes_from(comm3,color='green')
#G.add_nodes_from(comm4,color='orange')
#
#for i in G.nodes:
#    for j in G.nodes:
#        temp = np.random.rand()
#        if G.nodes[i]["color"]==G.nodes[j]["color"]:
#            if temp<b/n:
#                G.add_edge(i,j)
#        if G.nodes[i]["color"]!=G.nodes[j]["color"]:
#            if temp<a/n:
#                G.add_edge(i,j)
#
#colors = [G.nodes[u]["color"] for u in G.nodes]
#  
#scale_node=10
#scale = 10
#shift = 20
#fig = plt.figure(figsize=(15,8)) 
##pos=nx.bipartite_layout(G, comm1,aspect_ratio=1.4)
#pos1=nx.spring_layout(G.subgraph(comm1), scale=scale, k=5/np.sqrt(G.order()))
#pos2=nx.spring_layout(G.subgraph(comm2), scale=scale, k=5/np.sqrt(G.order()))
#pos3=nx.spring_layout(G.subgraph(comm3), scale=scale, k=5/np.sqrt(G.order()))
#pos4=nx.spring_layout(G.subgraph(comm4), scale=scale, k=5/np.sqrt(G.order()))
#
##pos = nx.spectral_layout(G,scale=scale)
#pos = {}
#for i in range(n):
#    if i in comm1:
#        pos[i] = pos1[i]
#    if i in comm2:
#        pos[i] = pos2[i]+np.array([shift,0])
#    if i in comm3:
#        pos[i] = pos3[i]+np.array([0,shift])
#    if i in comm4:
#        pos[i] = pos4[i]+np.array([shift,shift])
#d = dict(G.degree)
#nx.draw_networkx_nodes(G,pos,nodelist=d,node_size=[(d[k]+1)*scale_node for k in d],node_color=colors)
#nx.draw_networkx_edges(G,pos,edge_color='black', width=1,alpha=0.18)
#
##edgesc = [(u,v) for u in sample for v in sample]
##nx.draw_networkx_edges(G,pos,edges=edgesc)
#
#plt.axis('off')
#plt.savefig(f"SBM4_n_{n}_p_{alpha}_a_{a}_b_{b}.pdf",format='pdf')
#plt.show() # display

##### Plnated matching
#n= 14
#mu_p,mu_q = 4.2, 1/n 
#
#pm = np.random.permutation(n)
#
#G = nx.Graph()
#G.add_nodes_from(range(n),color="red")
#G.add_nodes_from(range(n,2*n),color="blue")
#
#for i in range(n):
#    for j in range(n,2*n):
#        if j == pm[i]+n:
#            G.add_edge(i,j,weight=np.random.exponential(scale=1./mu_p),width=5)
#        else:
#            G.add_edge(i,j,weight=np.random.exponential(scale=1./mu_q),width=1)
#
#colors = [G.nodes[u]["color"] for u in G.nodes]
#weights = [G[u][v]["weight"] for u,v in G.edges]
#widths = [G[u][v]["width"] for u,v in G.edges]
#
#
#fig = plt.figure(figsize=(15,8)) 
#pos=nx.bipartite_layout(G, range(n),aspect_ratio=1)
##pos=nx.spring_layout(G, scale=scale, k=5/np.sqrt(G.order()))
#nx.draw_networkx_nodes(G,pos,node_size=20,node_color=colors)
#nx.draw_networkx_edges(G,pos,edge_cmap=plt.cm.hot,edge_color=np.power(weights,0.3),width=widths,alpha=0.4)
#
##edgesc = [(u,v) for u in sample for v in sample]
##nx.draw_networkx_edges(G,pos,edges=edgesc)
#
#plt.axis('off')
#plt.savefig(f"PM_n_{n}_mup_{mu_p}_muq_{mu_q}_with.pdf",format='pdf')
#plt.show() # display
#
#fig = plt.figure(figsize=(15,8)) 
#pos=nx.bipartite_layout(G, range(n),aspect_ratio=1)
##pos=nx.spring_layout(G, scale=scale, k=5/np.sqrt(G.order()))
#nx.draw_networkx_nodes(G,pos,node_size=20,node_color=colors)
#nx.draw_networkx_edges(G,pos,edge_cmap=plt.cm.hot,edge_color=np.power(weights,0.3),width=1,alpha=0.4)
#
##edgesc = [(u,v) for u in sample for v in sample]
##nx.draw_networkx_edges(G,pos,edges=edgesc)
#
#plt.axis('off')
#plt.savefig(f"PM_n_{n}_mup_{mu_p}_muq_{mu_q}_with.pdf",format='pdf')
#plt.show() # display
